Robust Explanatory Analysis for Structured Optimization Networks (REASON) in Learning

We seek a hierarchical resolution of residual error under a composite learning objective as a principled mechanism for identifying and exploiting additional information, particularly under distribution shift and perturbation. Inspired by the System 1/System 2 paradigm, we formulate this principle as a two-loop mechanism serving a common inference goal. A fast, System 1-like loop resolves the residual addressable by the available evidence; the remaining epistemic residual triggers a medium speed, System 2-like loop that actively acquires additional evidence and measures its informational value through residual reduction. Over nested solution spaces, the medium-loop optimum is provably no worse than the fast-loop optimum. Experiments show that the resulting two-loop model consistently improves upon the fast loop at approximately half the computation of the medium loop, including under unseen corruptions, and, when provided a cleaner observation, outperforms staged classifiers and learning-to-defer methods at equal computational cost.

==> figs/w37/f_heldout.py <==
# Held-out generalization: ImageNet-C (15 unseen corruption types). Paper style.
from pathlib import Path
import matplotlib; matplotlib.use("pgf")
import matplotlib.pyplot as plt
import numpy as np
OUT=Path("/tmp/claude-381328/-home-vjebrae/1537d528-815e-4449-9513-330f5688cdf5/scratchpad/tabfigs")
MM=1/25.4; W=86*MM; PT=9.0
INK="#1F2933"; ACC="#A93226"; MUT="#9AA3AB"; FULL="#3A4A59"; HAIR="#E1E6EA"
plt.rcParams.update({
 "pgf.texsystem":"pdflatex","pgf.rcfonts":False,
 "pgf.preamble":r"\usepackage{mathptmx}\pagestyle{empty}",
 "font.family":"serif","font.size":PT,"axes.labelsize":PT,"xtick.labelsize":PT,
 "ytick.labelsize":PT,"legend.fontsize":PT,"axes.edgecolor":INK,"axes.labelcolor":INK,
 "text.color":INK,"xtick.color":INK,"ytick.color":INK,"axes.linewidth":0.6,
 "xtick.major.width":0.6,"ytick.major.width":0.6,"xtick.major.size":0.0,
 "ytick.major.size":2.2,"xtick.major.pad":2.0,"ytick.major.pad":1.6,"axes.labelpad":1.6,
 "legend.frameon":False,"legend.handlelength":1.1,"legend.handletextpad":0.4,
 "legend.columnspacing":1.0,"legend.labelspacing":0.2,"legend.borderpad":0.0,
 "savefig.pad_inches":0.01,"axes.unicode_minus":False})
sets=["Dogs","CUB","Aircraft","Pets"]; x=np.arange(4)
fast=[42.82,58.13,57.54,56.04]; ours=[81.93,83.63,80.25,92.15]; full=[83.40,86.62,78.75,92.52]
gain=[o-f for o,f in zip(ours,fast)]
fig=plt.figure(figsize=(W,53*MM)); ax=fig.add_axes([0.115,0.115,0.86,0.60])
for s in ("top","right"): ax.spines[s].set_visible(False)
ax.set_axisbelow(True); ax.grid(axis="y",color=HAIR,lw=0.45)
w=0.27
ax.bar(x-w,fast,w,color=MUT,edgecolor="white",lw=0.4,label="System 1 (FL)")
ax.bar(x  ,ours,w,color=ACC,edgecolor="white",lw=0.4,label="Our method")
ax.bar(x+w,full,w,color=FULL,edgecolor="white",lw=0.4,label="System 2 (MSL)")
for xs,ys,c in [(x-w,fast,INK),(x,ours,ACC),(x+w,full,INK)]:
    for xi,yi in zip(xs,ys):
        ax.text(xi,yi+0.8,"%.2f"%yi,rotation=90,ha="center",va="bottom",fontsize=6.7,color=c)
ax.set_xticks(x); ax.set_xticklabels(sets); ax.set_ylim(40,101)
ax.set_yticks([40,50,60,70,80,90]); ax.set_ylabel("Accuracy (percent)")
fig.suptitle("The gain holds on 15 corruption types never seen",y=0.975,fontsize=9.4,fontweight="bold")
ax.legend(loc="lower center",bbox_to_anchor=(0.5,1.03),ncol=3,handletextpad=0.4,columnspacing=1.2)
fig.savefig(OUT/"h_t3_heldout.pdf",format="pdf",facecolor="white")
print("wrote h_t3_heldout.pdf")


==> figs/w37/f_select.py <==
# Transform of Fig 3 (frontier) into the bar style: at matched compute, choosing
# what to escalate by confidence beats random and approaches the best possible.
from pathlib import Path
import matplotlib; matplotlib.use("pgf")
import matplotlib.pyplot as plt
import numpy as np
OUT=Path("/tmp/claude-381328/-home-vjebrae/1537d528-815e-4449-9513-330f5688cdf5/scratchpad/tabfigs")
MM=1/25.4; W=86*MM; PT=9.0
INK="#1F2933"; ACC="#A93226"; MUT="#9AA3AB"; FULL="#3A4A59"; HAIR="#E1E6EA"
plt.rcParams.update({
 "pgf.texsystem":"pdflatex","pgf.rcfonts":False,
 "pgf.preamble":r"\usepackage{mathptmx}\pagestyle{empty}",
 "font.family":"serif","font.size":PT,"axes.labelsize":PT,"xtick.labelsize":PT,
 "ytick.labelsize":PT,"legend.fontsize":PT,"axes.edgecolor":INK,"axes.labelcolor":INK,
 "text.color":INK,"xtick.color":INK,"ytick.color":INK,"axes.linewidth":0.6,
 "xtick.major.width":0.6,"ytick.major.width":0.6,"xtick.major.size":0.0,
 "ytick.major.size":2.2,"xtick.major.pad":2.0,"ytick.major.pad":1.6,"axes.labelpad":1.6,
 "legend.frameon":False,"legend.handlelength":1.1,"legend.handletextpad":0.4,
 "legend.columnspacing":1.0,"legend.labelspacing":0.2,"legend.borderpad":0.0,
 "savefig.pad_inches":0.01,"axes.unicode_minus":False})
sets=["Dogs","CUB","Aircraft","Pets"]; x=np.arange(4)
rand=[72.40,64.70,71.37,83.42]; ours=[77.94,69.73,77.85,88.87]; best=[83.66,75.37,84.23,91.80]
fig=plt.figure(figsize=(W,53*MM)); ax=fig.add_axes([0.115,0.115,0.86,0.60])
for s in ("top","right"): ax.spines[s].set_visible(False)
ax.set_axisbelow(True); ax.grid(axis="y",color=HAIR,lw=0.45)
w=0.27
ax.bar(x-w,rand,w,color=MUT,edgecolor="white",lw=0.4,label="Random")
ax.bar(x  ,ours,w,color=ACC,edgecolor="white",lw=0.4,label="Our method")
ax.bar(x+w,best,w,color=FULL,edgecolor="white",lw=0.4,label="Best possible")
for xs,ys,c in [(x-w,rand,INK),(x,ours,ACC),(x+w,best,INK)]:
    for xi,yi in zip(xs,ys):
        ax.text(xi,yi+0.5,"%.2f"%yi,rotation=90,ha="center",va="bottom",fontsize=6.7,color=c)
ax.set_xticks(x); ax.set_xticklabels(sets); ax.set_ylim(60,96)
ax.set_yticks([60,70,80,90]); ax.set_ylabel("Accuracy (percent)")
fig.suptitle("Confidence picks better inputs than random to escalate",y=0.975,fontsize=9.4,fontweight="bold")
ax.legend(loc="lower center",bbox_to_anchor=(0.5,1.03),ncol=3,handletextpad=0.4,columnspacing=1.1)
fig.savefig(OUT/"h_t6_select.pdf",format="pdf",facecolor="white")
print("wrote h_t6_select.pdf")


==> figs/w37/f_tables.py <==
# Table 1 -> accuracy + compute (two panels), no "cascade", XX.XX labels.
# Table 2 -> second-look bars, XX.XX labels.  Paper style.  No em dash.
from pathlib import Path
import matplotlib; matplotlib.use("pgf")
import matplotlib.pyplot as plt
import numpy as np
OUT=Path("/tmp/claude-381328/-home-vjebrae/1537d528-815e-4449-9513-330f5688cdf5/scratchpad/tabfigs")
MM=1/25.4; W=86*MM; PT=9.0
INK="#1F2933"; ACC="#A93226"; MUT="#9AA3AB"; FULL="#3A4A59"; HAIR="#E1E6EA"
plt.rcParams.update({
 "pgf.texsystem":"pdflatex","pgf.rcfonts":False,
 "pgf.preamble":r"\usepackage{mathptmx}\pagestyle{empty}",
 "font.family":"serif","font.size":PT,"axes.labelsize":PT,"xtick.labelsize":PT,
 "ytick.labelsize":PT,"legend.fontsize":PT,"axes.edgecolor":INK,"axes.labelcolor":INK,
 "text.color":INK,"xtick.color":INK,"ytick.color":INK,"axes.linewidth":0.6,
 "xtick.major.width":0.6,"ytick.major.width":0.6,"xtick.major.size":0.0,
 "ytick.major.size":2.2,"xtick.major.pad":2.0,"ytick.major.pad":1.6,"axes.labelpad":1.6,
 "legend.frameon":False,"legend.handlelength":1.1,"legend.handletextpad":0.4,
 "legend.columnspacing":1.0,"legend.labelspacing":0.2,"legend.borderpad":0.0,
 "savefig.pad_inches":0.01,"axes.unicode_minus":False})
sets=["Dogs","CUB","Aircraft","Pets"]; x=np.arange(4)
fast=[65.17,57.30,69.60,76.54]; ours=[77.94,69.73,77.85,88.87]; full=[79.53,72.04,73.16,89.30]
cf,co,cF=0.22,79.33,154.94

fig=plt.figure(figsize=(W,56*MM))
axA=fig.add_axes([0.115,0.45,0.86,0.40])   # accuracy (top)
axC=fig.add_axes([0.325,0.165,0.60,0.165])  # compute (bottom, horizontal)
# --- accuracy panel ---
for s in ("top","right"): axA.spines[s].set_visible(False)
axA.set_axisbelow(True); axA.grid(axis="y",color=HAIR,lw=0.45)
w=0.27
axA.bar(x-w,fast,w,color=MUT,edgecolor="white",lw=0.4,label="System 1 (FL)")
axA.bar(x  ,ours,w,color=ACC,edgecolor="white",lw=0.4,label="Our method")
axA.bar(x+w,full,w,color=FULL,edgecolor="white",lw=0.4,label="System 2 (MSL)")
for xs,ys,c in [(x-w,fast,INK),(x,ours,ACC),(x+w,full,INK)]:
    for xi,yi in zip(xs,ys):
        axA.text(xi,yi+0.7,"%.2f"%yi,rotation=90,ha="center",va="bottom",fontsize=6.7,color=c)
axA.set_xticks(x); axA.set_xticklabels(sets); axA.set_ylim(50,99)
axA.set_yticks([50,60,70,80,90]); axA.set_ylabel("Accuracy (percent)")
axA.legend(loc="lower center",bbox_to_anchor=(0.5,1.03),ncol=3,handletextpad=0.4,columnspacing=1.2)
# --- compute panel (horizontal) ---
for s in ("top","right","left"): axC.spines[s].set_visible(False)
axC.set_axisbelow(True); axC.grid(axis="x",color=HAIR,lw=0.45)
yc=[2,1,0]
axC.barh(yc,[cf,co,cF],color=[MUT,ACC,FULL],edgecolor="white",lw=0.4,height=0.62)
for yi,v in zip(yc,[cf,co,cF]): axC.text(v+2.5,yi,"%.2f"%v,va="center",ha="left",fontsize=7.2,color=INK)
axC.set_yticks(yc); axC.set_yticklabels(["System 1 (FL)","Our method","System 2 (MSL)"])
axC.set_xlim(0,178); axC.set_xticks([0,50,100,150]); axC.tick_params(axis="y",length=0)
axC.set_xlabel("Compute (GMAC per input)")
fig.text(0.545,0.955,"As accurate as System 2, at half the compute",fontsize=9.4,fontweight="bold",ha="center")
fig.savefig(OUT/"h_t1.pdf",format="pdf",facecolor="white")

# ---------- Fig B: second look ----------
diff=[0.00,-0.10,0.00,0.00]; clean=[2.70,2.50,3.90,1.80]
fig=plt.figure(figsize=(W,47*MM)); ax=fig.add_axes([0.115,0.135,0.86,0.55])
for s in ("top","right"): ax.spines[s].set_visible(False)
ax.set_axisbelow(True); ax.grid(axis="y",color=HAIR,lw=0.45); ax.axhline(0,color=INK,lw=0.7)
w=0.30
ax.bar(x-w/2,diff,w,color=MUT,edgecolor="white",lw=0.4,label="A different image (same quality)")
ax.bar(x+w/2,clean,w,color=ACC,edgecolor="white",lw=0.4,label="A clean image")
for xi,v in zip(x,clean): ax.text(xi+w/2,v+0.08,"+%.2f"%v,ha="center",va="bottom",fontsize=7.6,color=ACC)
for xi,v in zip(x,diff): ax.text(xi-w/2,0.12,"%.2f"%v,ha="center",va="bottom",fontsize=7.2,color=MUT)
ax.set_xticks(x); ax.set_xticklabels(sets); ax.set_ylim(-0.5,4.7); ax.set_yticks([0,1,2,3,4])
ax.set_ylabel("Accuracy gained (points)")
fig.suptitle("A second look helps only if it is cleaner",y=0.955,fontsize=9.4,fontweight="bold")
ax.legend(loc="lower center",bbox_to_anchor=(0.5,1.02),ncol=1,handletextpad=0.4,labelspacing=0.25)
fig.savefig(OUT/"h_t2.pdf",format="pdf",facecolor="white")
print("wrote h_t1.pdf and h_t2.pdf")

